Intersecting Surface Defects and Two-Dimensional CFT

We initiate the study of intersecting surface operators/defects in four-dimensional quantum field theories (QFTs). We characterize these defects by coupled 4d/2d/0d theories constructed by coupling the degrees of freedom localized at a point and on intersecting surfaces in spacetime to each other and to the four-dimensional QFT. We construct supersymmetric intersecting surface defects preserving just two supercharges in N = 2 gauge theories. These defects are amenable to exact analysis by localization of the partition function of the underlying 4d/2d/0d QFT. We identify the 4d/2d/0d QFTs that describe intersecting surface operators in N = 2 gauge theories realized by intersecting M2-branes ending on N M5-branes wrapping a Riemann surface. We conjecture and provide evidence for an explicit equivalence between the squashed four-sphere partition function of these intersecting defects and correlation functions in Liouville/Toda CFT with the insertion of arbitrary degenerate vertex operators, which are labeled by representations of SU(N).

==> anc/MatchingLiouvilleToGaugeTheory.nb <==
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"On", "[", "Assert", "]"}], ";"}]], "Code"],

Cell[CellGroupData[{

Cell["Exponents", "Subsubsection"],

Cell[TextData[{
 "In this section we compute s-channel and t-channel exponents of the \
correlator studied in ",
 ButtonBox["Fateev-Litvinov-Neveu-Onofri (FLNO)",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/pdf/0902.1331.pdf"], None},
  ButtonNote->"http://arxiv.org/pdf/0902.1331.pdf"],
 " section 4, to correct a typo."
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q", "=", 
   RowBox[{"b", "+", 
    RowBox[{"1", "/", "b"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ClearAll", "[", "dim", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"dim", ",", "Listable"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dim", "[", "\[Alpha]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Alpha]", 
     RowBox[{"(", 
      RowBox[{"q", "-", "\[Alpha]"}], ")"}]}], "//", "Expand"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Liouville", " ", "conformal", " ", 
    RowBox[{"weight", "."}]}], "*)"}]}]}], "Code"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Alpha]1p", ",", "\[Alpha]2p", ",", "\[Alpha]3p", ",", "\[Alpha]4p"}], 
    "}"}], "=", 
   RowBox[{"\[Alpha]1", "+", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "q"}], "/", "2"}], ",", 
      RowBox[{"q", "/", "2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q"}], "/", "2"}], "+", "b"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q"}], "/", "2"}], "+", 
       RowBox[{"1", "/", "b"}]}]}], "}"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"Allowed", " ", "internal", " ", 
    RowBox[{"momenta", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Alpha]", "=", 
   RowBox[{"\[Alpha]1", "+", "\[Alpha]2", "+", "\[Alpha]3"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p1", ",", "p1p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"1", "/", "b"}]}], "}"}], 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "-", 
       RowBox[{"2", "\[Alpha]1"}], "-", 
       RowBox[{"q", "/", "2"}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p2", ",", "p2p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"1", "/", "b"}]}], "}"}], 
     RowBox[{"(", 
      RowBox[{"\[Alpha]", "-", 
       RowBox[{"2", "\[Alpha]2"}], "-", 
       RowBox[{"q", "/", "2"}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"p3", ",", "p3p"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"1", "/", "b"}]}], "}"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", 
        RowBox[{"q", "/", "2"}]}], "-", "\[Alpha]"}], ")"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p12", "=", 
   RowBox[{"p1", "+", "p2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p23", "=", 
   RowBox[{"p2", "+", "p3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p13", "=", 
   RowBox[{"p1", "+", "p3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p123", "=", 
   RowBox[{"p1", "+", "p2", "+", "p3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p12p", "=", 
   RowBox[{"p1p", "+", "p2p"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p13p", "=", 
   RowBox[{"p1p", "+", "p3p"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p23p", "=", 
   RowBox[{"p2p", "+", "p3p"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p123p", "=", 
   RowBox[{"p1p", "+", "p2p", "+", "p3p"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"p1p", " ", "stands", " ", "for", " ", 
     RowBox[{"p1", "'"}]}], ",", " ", 
    RowBox[{"etc", "."}]}], "*)"}]}]}], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{"replR", "=", 
   RowBox[{"{", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{"\[Alpha]1", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"q", "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"imR", "[", "1", "]"}], "-", 
          RowBox[{"imR", "[", "2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "b"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{"\[Alpha]2", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"q", "/", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"imRt", "[", "1", "]"}], "+", 
          RowBox[{"imRt", "[", "2", "]"}], "-", 
          RowBox[{"imR", "[", "1", "]"}], "-", 
          RowBox[{"imR", "[", "2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "b"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{"\[Alpha]3", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"q", "/", "2"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"imRt", "[", "1", "]"}], "-", 
          RowBox[{"imRt", "[", "2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "b"}], ")"}]}]}]}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"imL", "[", "j_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"imRt", "[", "j", "]"}], "/", 
       RowBox[{"b", "^", "2"}]}]}], ",", "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{"imLt", "[", "j_", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"imR", "[", "j", "]"}], "/", 
       RowBox[{"b", "^", "2"}]}]}]}], "}"}]}], ";"}]], "Code"],

Cell[TextData[{
 StyleBox["s-channel",
  FontWeight->"Bold"],
 " exponents:\n- The LHS below is the exponent expected from general CFT \
considerations, a difference of dimensions (more precisely the list of all \
four s-channel exponents).\n- The MHS is obtained from \
FLNO\[CloseCurlyQuote]s (4.6)\[CloseCurlyQuote]s ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"1", "+", 
     SubscriptBox["p", "13"], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "q"}]}]], TraditionalForm]]],
 " and from the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SubscriptBox["p", "13"]}]], TraditionalForm]]],
 " in the definition of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", "2"], TraditionalForm]]],
 " in (4.5).  A subtlety for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    RowBox[{"\[Alpha]", "'"}], "4"], TraditionalForm]]],
 " is that the leading terms in the two terms in FLNO\[CloseCurlyQuote]s \
(4.9) cancel, which shifts the exponent by 1.\n- The RHS consists of \
exponents of the gauge theory with a Fermi multiplet (with an order chosen to \
match the other sides) where the Kronecker delta adds 1 for \
\[CurlyEpsilon]2=-1 because the Fermi multiplet eliminate the leading term in \
these cases.\nWe express all of these in terms of twisted masses of the gauge \
theory on the right."
}], "Text"],

Cell[BoxData[
 RowBox[{"Assert", "[", "\[IndentingNewLine]", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"dim", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Alpha]1p", ",", "\[Alpha]2p"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]3p", ",", "\[Alpha]4p"}], "}"}]}], "}"}], "]"}], 
      "-", 
      RowBox[{"dim", "[", "\[Alpha]1", "]"}], "-", 
      RowBox[{"dim", "[", 
       RowBox[{
        RowBox[{"-", "q"}], "/", "2"}], "]"}]}], "\[Equal]", 
     "\[IndentingNewLine]", " ", 
     RowBox[{"1", "+", "p13", "+", 
      RowBox[{"\[Alpha]1", " ", "q"}], "+", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "-", "p13"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p13p"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "p13"}], "+", "p13p"}]}], "}"}]}], "}"}]}], 
     "\[Equal]", "\[IndentingNewLine]", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["q", "2"], "+", 
           RowBox[{"\[CurlyEpsilon]1", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"imLt", "[", "1", "]"}], "-", 
              RowBox[{"imLt", "[", "2", "]"}]}], ")"}]}], "+", 
           RowBox[{"\[CurlyEpsilon]1", " ", "\[CurlyEpsilon]2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"imR", "[", "1", "]"}], "-", 
              RowBox[{"imR", "[", "2", "]"}]}], ")"}]}]}], ")"}], "/", "2"}], 
        "+", 
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"\[CurlyEpsilon]2", ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]2", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[CurlyEpsilon]1", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], 
    "\[IndentingNewLine]", " ", "/.", "replR"}], "//", "Expand"}], 
  "]"}]], "Code"],

Cell[TextData[{
 StyleBox["t-channel",
  FontWeight->"Bold"],
 " exponents:\n- The LHS is given by differences in dimensions.\n- For the \
MHS, we use that the hypergeometric function 2F1[a,b,c,x] can be decomposed \
near x=1 into a constant piece and a piece that goes like ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{"c", "-", "b", "-", "a"}]], TraditionalForm]]],
 ".  Given FLNO\[CloseCurlyQuote]s (4.5) we get that both ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", "1"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalF]", "2"], TraditionalForm]]],
 " have two pieces: ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], "0"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SubscriptBox["p", "23"]}]], TraditionalForm]]],
 ".  All terms in all four ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalG]", 
    SubscriptBox["\[Alpha]", "i"]], TraditionalForm]]],
 " involve an ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[ScriptCapitalF]", "\[Bullet]"], "(", 
     RowBox[{"\[Bullet]", ",", 
      SubscriptBox["p", "2"], ",", 
      SubscriptBox["p", "3"], ",", "x"}], ")"}], 
    RowBox[{
     SubscriptBox["\[ScriptCapitalF]", "\[Bullet]"], "(", 
     RowBox[{"\[Bullet]", ",", 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["p", "2"], "'"}]}], ",", 
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["p", "3"], "'"}]}], ",", "x"}], ")"}]}], 
   TraditionalForm]]],
 " and we deduce the four powers in the t-channel, listed in the MHS below.  \
The need for a shift by 2 for \[Eta]1=\[Eta]2=1 is mysterious but presumably \
this is due to some fine cancellations.  FLNO\[CloseCurlyQuote]s (4.6) \
includes ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], 
    RowBox[{"1", "+", 
     SubscriptBox["p", "13"], "+", 
     RowBox[{
      SubscriptBox["\[Alpha]", "1"], "q"}]}]], TraditionalForm]]],
 ", corrected here to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "+", 
    SubscriptBox["p", "23"], "+", 
    RowBox[{
     SubscriptBox["\[Alpha]", "2"], "q"}]}], TraditionalForm]]],
 "."
}], "Text"],

Cell[BoxData[
 RowBox[{"Assert", "[", "\n", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"dim", "[", 
        RowBox[{"\[Alpha]2", "+", 
         RowBox[{"\[CurlyEpsilon]1", " ", 
          RowBox[{"b", "/", "2"}]}], "+", 
         RowBox[{"\[CurlyEpsilon]2", "/", 
          RowBox[{"(", 
           RowBox[{"2", "b"}], ")"}]}]}], "]"}], "-", 
       RowBox[{"dim", "[", "\[Alpha]2", "]"}], "-", 
       RowBox[{"dim", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "b"}], "/", "2"}], "-", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"2", "b"}], ")"}]}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]1", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}], "\[Equal]", 
    "\[IndentingNewLine]", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Eta]1", ",", "\[Eta]2"}], "}"}], "\[Equal]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p23", "+", 
         RowBox[{"\[Alpha]2", " ", "q"}]}], ")"}], "+", 
       RowBox[{"\[Eta]1", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "p23"}], ")"}]}], "+", 
       RowBox[{"\[Eta]2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p23p"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]1", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]2", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "\n", " ", "//", 
   "Expand"}], "]"}]], "Code"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypergeometric part", "Subsubsection"],

Cell["\<\
Let us now massage the hypergeometric functions appearing in FLNO into those \
coming from the gauge theory (with Fermi multiplet).\
\>", "Text"],

Cell[TextData[{
 "When comparing with gauge theory we take into account the powers of ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "z"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " that FLNO use (our (A.12)) and the powers that appear in the relation \
between gauge theory and Liouville (our (A.30) and (A.31)).  Together they are"
}], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Beta]tot", ",", "\[Gamma]tot"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "p13", "+", 
          RowBox[{"\[Alpha]1", " ", "q"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"q", "^", "2"}]}], "/", "2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"imR", "[", "1", "]"}], "+", 
             RowBox[{"imR", "[", "2", "]"}]}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b", "-", 
              RowBox[{"1", "/", "b"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "b"}], ")"}]}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "p23", "+", 
          RowBox[{"\[Alpha]2", " ", "q"}]}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"b", "-", 
             RowBox[{"1", "/", "b"}]}], ")"}], "\[Alpha]2"}], "-", 
          RowBox[{"b", " ", "q"}]}], ")"}]}]}], "}"}], "/.", "replR"}], "//", 
    "Expand"}]}], ";"}]], "Code"],

Cell["We will of course need FLNO\[CloseCurlyQuote]s expressions.", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"f1", ",", "f2", ",", "gpp", ",", "gpm", ",", "gmm", ",", "gmp"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{"1", "+", "y3"}], ",", 
     RowBox[{"2", "+", "y1", "+", "y2", "+", "y3"}], ",", 
     RowBox[{"2", "+", "y1", "+", "y3"}], ",", "z"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"y1_", ",", "y2_", ",", "y3_", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "y1", "-", "y3"}]], 
    RowBox[{"F", "[", 
     RowBox[{
      RowBox[{"1", "+", "y2"}], ",", 
      RowBox[{"-", "y1"}], ",", 
      RowBox[{
       RowBox[{"-", "y1"}], "-", "y3"}], ",", "z"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gmm", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "z"}], "]"}], 
     RowBox[{"f1", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "p1p"}], "-", "1"}], ",", 
       RowBox[{"-", "p2p"}], ",", 
       RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p123p"}], ")"}], "p1"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p13p"}], ")"}], "p13"}]], 
     RowBox[{"f2", "[", 
      RowBox[{
       RowBox[{"p1", "-", "1"}], ",", "p2", ",", "p3", ",", "z"}], "]"}], 
     RowBox[{"f1", "[", 
      RowBox[{
       RowBox[{"-", "p1p"}], ",", 
       RowBox[{"-", "p2p"}], ",", 
       RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gpp", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", 
     RowBox[{
      RowBox[{"p1", "-", "1"}], ",", "p2", ",", "p3", ",", "z"}], "]"}], 
    RowBox[{"f2", "[", 
     RowBox[{
      RowBox[{"-", "p1p"}], ",", 
      RowBox[{"-", "p2p"}], ",", 
      RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "p123"}], ")"}], "p1p"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "p13"}], ")"}], "p13p"}]], " ", 
    RowBox[{"f1", "[", 
     RowBox[{"p1", ",", "p2", ",", "p3", ",", "z"}], "]"}], 
    RowBox[{"f2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p1p"}], "-", "1"}], ",", 
      RowBox[{"-", "p2p"}], ",", 
      RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gpm", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "p123"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "p13p"}], ")"}]}], 
      RowBox[{"p2", "+", "p2p"}]], 
     RowBox[{"f1", "[", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "z"}], "]"}], 
     RowBox[{"f1", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "p1p"}], "-", "1"}], ",", 
       RowBox[{"-", "p2p"}], ",", 
       RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "p123p"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "p13"}], ")"}]}], 
      RowBox[{"p2", "+", "p2p"}]], 
     RowBox[{"f1", "[", 
      RowBox[{
       RowBox[{"p1", "-", "1"}], ",", "p2", ",", "p3", ",", "z"}], "]"}], 
     RowBox[{"f1", "[", 
      RowBox[{
       RowBox[{"-", "p1p"}], ",", 
       RowBox[{"-", "p2p"}], ",", 
       RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gmp", "[", "z_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"p13", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p13"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "p13p"}], ")"}]}], 
      RowBox[{"p3", 
       RowBox[{"(", 
        RowBox[{"p123", "+", "p123p"}], ")"}]}]], 
     RowBox[{"f2", "[", 
      RowBox[{
       RowBox[{"p1", "-", "1"}], ",", "p2", ",", "p3", ",", "z"}], "]"}], 
     RowBox[{"f2", "[", 
      RowBox[{
       RowBox[{"-", "p1p"}], ",", 
       RowBox[{"-", "p2p"}], ",", 
       RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"p13", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p13"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "p13p"}], ")"}]}], 
      RowBox[{"p3", 
       RowBox[{"(", 
        RowBox[{"p123", "+", "p123p"}], ")"}]}]], 
     RowBox[{"f2", "[", 
      RowBox[{"p1", ",", "p2", ",", "p3", ",", "z"}], "]"}], 
     RowBox[{"f2", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "p1p"}], "-", "1"}], ",", 
       RowBox[{"-", "p2p"}], ",", 
       RowBox[{"-", "p3p"}], ",", "z"}], "]"}]}]}]}], ";"}]}], "Code"],

Cell[TextData[{
 "We will need ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"vortex", "\[CircleTimes]", "vortex"}]], "(", 
    RowBox[{
     RowBox[{"x", ";", "j"}], ",", "k"}], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " from our (A.32), expressed in terms of ZvR[j] namely ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubsuperscriptBox["Z", "vortex", 
      RowBox[{"(", "R", ")"}]], "(", 
     RowBox[{"j", ",", "x"}], ")"}], "=", 
    RowBox[{
     SubsuperscriptBox["\[Sum]", 
      RowBox[{"p", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      SuperscriptBox["x", "p"], 
      RowBox[{
       SubsuperscriptBox["Z", 
        RowBox[{"vortex", "|", 
         RowBox[{"(", "j", ")"}]}], 
        RowBox[{
         SuperscriptBox[
          StyleBox["R",
           FontWeight->"Bold"], "2"], ",", 
         RowBox[{"(", "R", ")"}]}]], "(", "p", ")"}]}]}]}], TraditionalForm]],
  
  FormatType->"TraditionalForm"],
 " and its analogue ZvL[j].  Here \[OpenCurlyDoubleQuote]zdz\
\[CloseCurlyDoubleQuote] denotes ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", 
    SubscriptBox["\[PartialD]", "z"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".  It gives rise to the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", 
    SubscriptBox["p", "j"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    SubscriptBox["q", "k"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " terms in our (A.32)."
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZvR", "[", 
    RowBox[{"z_", ",", "1"}], "]"}], ":=", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"imR", "[", "1", "]"}], "-", 
      RowBox[{"imRt", "[", "1", "]"}]}], ",", 
     RowBox[{
      RowBox[{"imR", "[", "1", "]"}], "-", 
      RowBox[{"imRt", "[", "2", "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"imR", "[", "1", "]"}], "-", 
      RowBox[{"imR", "[", "2", "]"}]}], ",", "z"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZvR", "[", 
    RowBox[{"z_", ",", "2"}], "]"}], ":=", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"imR", "[", "2", "]"}], "-", 
      RowBox[{"imRt", "[", "2", "]"}]}], ",", 
     RowBox[{
      RowBox[{"imR", "[", "2", "]"}], "-", 
      RowBox[{"imRt", "[", "1", "]"}]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"imR", "[", "2", "]"}], "-", 
      RowBox[{"imR", "[", "1", "]"}]}], ",", "z"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZvL", "[", 
    RowBox[{"z_", ",", "1"}], "]"}], ":=", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"imR", "[", "1", "]"}]}], "+", 
        RowBox[{"imRt", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"b", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"imR", "[", "1", "]"}]}], "+", 
        RowBox[{"imRt", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"b", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "^", "2"}], "-", 
        RowBox[{"imR", "[", "1", "]"}], "+", 
        RowBox[{"imR", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"b", "^", "2"}]}], ",", "z"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZvL", "[", 
    RowBox[{"z_", ",", "2"}], "]"}], ":=", 
   RowBox[{"F", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"imR", "[", "2", "]"}]}], "+", 
        RowBox[{"imRt", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"b", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"imR", "[", "2", "]"}]}], "+", 
        RowBox[{"imRt", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"b", "^", "2"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "^", "2"}], "+", 
        RowBox[{"imR", "[", "1", "]"}], "-", 
        RowBox[{"imR", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"b", "^", "2"}]}], ",", "z"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Zvv", "[", 
   RowBox[{"z_", ",", "j_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"imR", "[", "j", "]"}], " ", 
        RowBox[{"ZvR", "[", 
         RowBox[{"z", ",", "j"}], "]"}]}], "+", 
       RowBox[{"zdz", "[", 
        RowBox[{"ZvR", "[", 
         RowBox[{"z", ",", "j"}], "]"}], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"ZvL", "[", 
       RowBox[{"z", ",", "k"}], "]"}], "/", "b"}]}], "-", 
    RowBox[{"b", " ", 
     RowBox[{"ZvR", "[", 
      RowBox[{"z", ",", "j"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"imLt", "[", "k", "]"}], " ", 
        RowBox[{"ZvL", "[", 
         RowBox[{"z", ",", "k"}], "]"}]}], "-", 
       RowBox[{"zdz", "[", 
        RowBox[{"ZvL", "[", 
         RowBox[{"z", ",", "k"}], "]"}], "]"}]}], ")"}]}]}], ")"}]}]}], "Code"],

Cell["\<\
We will need the following shift relations and differential equation.\
\>", "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"shiftam", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{
       RowBox[{"a", "-", "1"}], ",", "b", ",", "c", ",", "z"}], "]"}], "+", 
     RowBox[{
      RowBox[{"zdz", "[", 
       RowBox[{"F", "[", 
        RowBox[{
         RowBox[{"a", "-", "1"}], ",", "b", ",", "c", ",", "z"}], "]"}], 
       "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"a", "-", "1"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftbm", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"a", ",", 
       RowBox[{"b", "-", "1"}], ",", "c", ",", "z"}], "]"}], "+", 
     RowBox[{
      RowBox[{"zdz", "[", 
       RowBox[{"F", "[", 
        RowBox[{"a", ",", 
         RowBox[{"b", "-", "1"}], ",", "c", ",", "z"}], "]"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"b", "-", "1"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftcp", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"a", ",", "b", ",", 
       RowBox[{"c", "+", "1"}], ",", "z"}], "]"}], "+", 
     RowBox[{
      RowBox[{"zdz", "[", 
       RowBox[{"F", "[", 
        RowBox[{"a", ",", "b", ",", 
         RowBox[{"c", "+", "1"}], ",", "z"}], "]"}], "]"}], "/", "c"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shiftabcm", "=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"zdz", "[", 
      RowBox[{"F", "[", 
       RowBox[{
        RowBox[{"a", "-", "1"}], ",", 
        RowBox[{"b", "-", "1"}], ",", 
        RowBox[{"c", "-", "1"}], ",", "z"}], "]"}], "]"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"c", "-", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"b", "-", "1"}], ")"}], "z"}], ")"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"shiftzdzzdz", "=", 
   RowBox[{
    RowBox[{"zdz", "[", 
     RowBox[{"zdz", "[", 
      RowBox[{"F", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "z_"}], "]"}], "]"}], "]"}], 
    "\[RuleDelayed]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "b", " ", "z", " ", 
        RowBox[{"F", "[", 
         RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "c", "+", 
          RowBox[{"a", " ", "z"}], "+", 
          RowBox[{"b", " ", "z"}]}], ")"}], 
        RowBox[{"zdz", "[", 
         RowBox[{"F", "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "z"}], "]"}], "]"}]}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}]}]}], ";"}]}], "Code"],

Cell[TextData[{
 "The gauge theory calculation naturally gives hypergeometric functions of \
the form ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    TemplateBox[{
     "\[Ellipsis]","\[Ellipsis]",RowBox[{"1", "+", "\[Ellipsis]"}],"z"},
     "Hypergeometric2F1"],
    FontWeight->"Plain"], TraditionalForm]], "Input"],
 " where \[Ellipsis] denotes differences in (i times) twisted masses.  We use \
the contiguous relations to rewrite all hypergeometric functions from FLNO in \
this form, or as derivatives thereof, then use the differential equation to \
be left with only a few different hypergeometric functions and their first \
derivative."
}], "Text"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "recastInTermsOfZv", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"recastInTermsOfZv", "[", "expr_", "]"}], ":=", 
   "\[IndentingNewLine]", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"expr", "/.", "replR"}], "]"}], " ", "//", 
        "\[IndentingNewLine]", "  ", 
        RowBox[{"(*", 
         RowBox[{
         "Use", " ", "shift", " ", "relations", " ", "to", " ", "write", " ", 
          "all", " ", "hypergeometric", " ", "functions", " ", "in", " ", 
          "terms", " ", "of", " ", 
          RowBox[{
           RowBox[{"F", "[", 
            RowBox[{"...", ",", "...", ",", 
             RowBox[{
              RowBox[{"1", "+"}], "..."}], ",", "z"}], "]"}], "."}]}], "*)"}],
         "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"#", " ", "/.", " ", 
          RowBox[{"{", "\[IndentingNewLine]", "    ", 
           RowBox[{
            RowBox[{"t", ":", 
             RowBox[{"F", "[", "___", "]"}]}], "\[RuleDelayed]", 
            "\[IndentingNewLine]", "      ", 
            RowBox[{"Switch", "[", 
             RowBox[{
              RowBox[{"Simplify", "[", 
               RowBox[{"t", "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"imR", "[", "_", "]"}], "\[RuleDelayed]", "0"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"imRt", "[", "_", "]"}], "\[RuleDelayed]", "0"}]}],
                  "}"}]}], "]"}], ",", "\[IndentingNewLine]", "        ", 
              RowBox[{"F", "[", 
               RowBox[{"1", ",", "0", ",", "0", ",", "z"}], "]"}], ",", 
              RowBox[{
               RowBox[{"t", "/.", "shiftam"}], "/.", "shiftcp"}], ",", 
              "\[IndentingNewLine]", "        ", 
              RowBox[{"F", "[", 
               RowBox[{"1", ",", "1", ",", "1", ",", "z"}], "]"}], ",", 
              RowBox[{
               RowBox[{"t", "/.", "shiftam"}], "/.", "shiftbm"}], ",", 
              "\[IndentingNewLine]", "        ", 
              RowBox[{"F", "[", 
               RowBox[{"1", ",", "2", ",", "2", ",", "z"}], "]"}], ",", 
              RowBox[{
               RowBox[{"t", "/.", "shiftabcm"}], "/.", "shiftbm"}], ",", 
              "\[IndentingNewLine]", "        ", "_", ",", "t"}], "]"}]}], 
           "}"}]}], " ", "&"}]}], " ", "//", "\[IndentingNewLine]", "  ", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Use", " ", "linearity", " ", "and", " ", 
          RowBox[{"zdz", "[", "constant", "]"}]}], "=", "0."}], "*)"}], 
       "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{"#", " ", "//.", " ", 
         RowBox[{"{", "\[IndentingNewLine]", "    ", 
          RowBox[{
           RowBox[{
            RowBox[{"zdz", "[", "t_Plus", "]"}], "\[RuleDelayed]", 
            RowBox[{"Map", "[", 
             RowBox[{"zdz", ",", "t"}], "]"}]}], ",", "\[IndentingNewLine]", 
           "    ", 
           RowBox[{
            RowBox[{"zdz", "[", 
             RowBox[{"t_", "/;", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"t", ",", "z"}], "]"}]}], "]"}], "\[RuleDelayed]", 
            "0"}], ",", "\[IndentingNewLine]", "    ", 
           RowBox[{
            RowBox[{"zdz", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t_", "/;", 
                RowBox[{"FreeQ", "[", 
                 RowBox[{"t", ",", "z"}], "]"}]}], ")"}], "u_"}], "]"}], 
            "\[RuleDelayed]", 
            RowBox[{"t", " ", 
             RowBox[{"zdz", "[", "u", "]"}]}]}]}], "}"}]}], " ", "&"}]}], " ",
       "//", "\[IndentingNewLine]", "  ", 
      RowBox[{"(*", 
       RowBox[{
       "Use", " ", "the", " ", "differential", " ", "equation", " ", "to", 
        " ", "get", " ", "rid", " ", "of", " ", 
        RowBox[{"zdz", "[", 
         RowBox[{"zdz", "[", 
          RowBox[{"F", "[", "...", "]"}], "]"}], "]"}]}], "*)"}], 
      "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"#", " ", "/.", " ", "shiftzdzzdz"}], " ", "&"}]}], " ", "//", 
     "\n", "  ", "Simplify"}], " ", "//", "\[IndentingNewLine]", "  ", 
    "Factor"}]}], ";"}]}], "Code"],

Cell[BoxData[
 RowBox[{"Assert", "[", "\[IndentingNewLine]", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"recastInTermsOfZv", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "\[Beta]tot"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "z"}], ")"}], "^", "\[Gamma]tot"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"gmm", "[", "z", "]"}], ",", 
           RowBox[{"gpp", "[", "z", "]"}], ",", 
           RowBox[{"gmp", "[", "z", "]"}], ",", 
           RowBox[{"gpm", "[", "z", "]"}]}], "}"}]}], ")"}]}], ")"}], 
     "\[Equal]", "\[IndentingNewLine]", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{
          RowBox[{"imR", "[", "1", "]"}], "-", 
          RowBox[{"imLt", "[", "2", "]"}]}]], 
        RowBox[{
         RowBox[{"Zvv", "[", 
          RowBox[{"z", ",", "1", ",", "2"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"imR", "[", "1", "]"}], "/", "b"}], "-", 
           RowBox[{"b", " ", 
            RowBox[{"imLt", "[", "2", "]"}]}]}], ")"}]}]}], ",", "\n", "  ", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{
          RowBox[{"imR", "[", "2", "]"}], "-", 
          RowBox[{"imLt", "[", "1", "]"}]}]], 
        RowBox[{
         RowBox[{"Zvv", "[", 
          RowBox[{"z", ",", "2", ",", "1"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"imR", "[", "2", "]"}], "/", "b"}], "-", 
           RowBox[{"b", " ", 
            RowBox[{"imLt", "[", "1", "]"}]}]}], ")"}]}]}], ",", 
       "\[IndentingNewLine]", "  ", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{
          RowBox[{"imR", "[", "1", "]"}], "-", 
          RowBox[{"imLt", "[", "1", "]"}]}]], 
        RowBox[{
         RowBox[{"Zvv", "[", 
          RowBox[{"z", ",", "1", ",", "1"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"imR", "[", "1", "]"}], "-", 
               RowBox[{"imRt", "[", "1", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"imR", "[", "1", "]"}], "-", 
               RowBox[{"imRt", "[", "2", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"imR", "[", "1", "]"}], "-", 
               RowBox[{"imR", "[", "2", "]"}]}], ")"}], "b"}]], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"imLt", "[", "1", "]"}]}], "+", 
                RowBox[{"imL", "[", "1", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"imLt", "[", "1", "]"}]}], "+", 
                RowBox[{"imL", "[", "2", "]"}]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"imLt", "[", "1", "]"}], "+", 
               RowBox[{"imLt", "[", "2", "]"}]}], ")"}]], "b"}]}], ")"}]}]}], 
       ",", "\[IndentingNewLine]", "  ", 
       RowBox[{
        SuperscriptBox["z", 
         RowBox[{
          RowBox[{"imR", "[", "2", "]"}], "-", 
          RowBox[{"imLt", "[", "2", "]"}]}]], 
        RowBox[{
         RowBox[{"Zvv", "[", 
          RowBox[{"z", ",", "2", ",", "2"}], "]"}], "/", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"imR", "[", "2", "]"}], "-", 
               RowBox[{"imRt", "[", "1", "]"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"imR", "[", "2", "]"}], "-", 
               RowBox[{"imRt", "[", "2", "]"}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"imR", "[", "2", "]"}], "-", 
               RowBox[{"imR", "[", "1", "]"}]}], ")"}], "b"}]], "+", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"imLt", "[", "2", "]"}]}], "+", 
                RowBox[{"imL", "[", "1", "]"}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"imLt", "[", "2", "]"}]}], "+", 
                RowBox[{"imL", "[", "2", "]"}]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"imLt", "[", "2", "]"}], "+", 
               RowBox[{"imLt", "[", "1", "]"}]}], ")"}]], "b"}]}], 
          ")"}]}]}]}], "\[IndentingNewLine]", "  ", "}"}]}], "/.", "replR"}], 
   "//", "Simplify"}], "]"}]], "Code"],

Cell["This precisely matches our (A.34).", "Text"]
}, Open  ]]
}]


